Projective model structures on diffeological spaces and smooth sets and the smooth Oka principle

In the first part of the paper, we prove that the category of diffeological spaces does not admit a model structure transferred via the smooth singular complex functor from simplicial sets, resolving in the negative a conjecture of Christensen and Wu, in contrast to Kihara's model structure on diffeological spaces constructed using a different singular complex functor. Next, motivated by applications in quantum field theory and topology, we embed diffeological spaces into sheaves of sets (not necessarily concrete) on the site of smooth manifolds and study the proper combinatorial model structure on such sheaves transferred via the smooth singular complex functor from simplicial sets. We show the resulting model category to be Quillen equivalent to the model category of simplicial sets. We then show that this model structure is cartesian, all smooth manifolds are cofibrant, and establish the existence of model structures on categories of algebras over operads. Finally, we use these results to establish analogous properties for model structures on simplicial presheaves on smooth manifolds, as well as presheaves valued in left proper combinatorial model categories, and prove a generalization of the smooth Oka principle established in arXiv:1912.10544. We apply these results to establish classification theorems for differential-geometric objects like closed differential forms, principal bundles with connection, and higher bundle gerbes with connection on arbitrary cofibrant diffeological spaces.

==> pbib.c <==
/* pbib: replace \bibitem[1998]{ABC} with \bibitem[1998.d]{ABC} */
#include <ctype.h>
#include <stdio.h>
#include <string.h>

int main(void) {
  char s[1 << 12], t[1 << 12];

  while (fgets(s, sizeof(s), stdin) == s)
    if (strstr(s, "\\bibitem[") != NULL) {
      printf("\\bibitem[");
      fgets(t, sizeof(t), stdin);
      int lu = ' ';
      for (int k = 0; t[k] != 0; k++)
        if (isupper(t[k]) && (k == 0 || t[k - 1] != '-'))
          lu = t[k];
        else if (t[k] == ',' || t[k] == '\n') {
          putchar(lu);
          lu = ' ';
        }
      printf("%s%s", s + 11, t);
    } else
      printf("%s", s);
  return 0;
}

